Quantum-Bath Decoherence of Hybrid Electron-Nuclear Spin Qubits

A major problem facing the realisation of scalable solid-state quantum computing is that of overcoming decoherence - the process whereby phase information encoded in a qubit is lost as the qubit interacts with its environment. Due to the vast number of environmental degrees of freedom, it is challenging to accurately calculate decoherence times $T_2$, especially when the qubit and environment are highly correlated. Hybrid or mixed electron-nuclear spin qubits, such as donors in silicon, possess 'optimal working points' (OWPs) which are sweet-spots for reduced decoherence in magnetic fields. Analysis of sharp variations of $T_2$ near OWPs was previously based on insensitivity to classical noise, even though hybrid qubits are situated in highly correlated quantum environments, such as the nuclear spin bath of $^{29}$Si impurities. This presented limited understanding of the decoherence mechanism and gave unreliable predictions for $T_2$. I present quantum many-body calculations of the qubit-bath dynamics, which (i) yield $T_2$ for hybrid qubits in excellent agreement with experiments in multiple regimes, (ii) elucidate the many-body nature of the nuclear spin bath and (iii) expose significant differences between quantum-bath and classical-field decoherence. To achieve these, the cluster correlation expansion was adapted to include electron-nuclear state mixing. In addition, an analysis supported by experiment was carried out to characterise the nuclear spin bath for a bismuth donor as the hybrid qubit, a simple analytical formula for $T_2$ was derived with predictions in agreement with experiment, and the established method of dynamical decoupling was combined with operating near OWPs in order to maximise $T_2$. Finally, the decoherence of a $^{29}$Si spin in proximity to the hybrid qubit was studied, in order to establish the feasibility for its use as a quantum register.

==> build.sh <==
#!/bin/bash


echo "BUILD: building from thesis.tex ... (output to build.log)"

rm -rf build.log
touch build.log

echo "BUILD: first pdflatex"
pdflatex thesis.tex >> build.log
echo "BUILD: makeindex"
makeindex thesis.nlo -s nomencl.ist -o thesis.nls -q
echo "BUILD: pdflatex"
pdflatex thesis.tex >> build.log
echo "BUILD: again"
pdflatex thesis.tex >> build.log
echo "BUILD: now bibtex"
bibtex thesis >> build.log
echo "BUILD: pdflatex again"
pdflatex thesis.tex >> build.log
echo "BUILD: again"
pdflatex thesis.tex >> build.log
echo "BUILD: final one"
pdflatex thesis.tex >> build.log
echo "BUILD: done!"
echo "BUILD: see thesis.pdf"




==> cleanup.sh <==
#!/bin/bash

read -p "You sure? .dvi and .bak files will also go ..." -n 1 -r
echo    # (optional) move to a new line
if [[ ! $REPLY =~ ^[Yy]$ ]]
then
    return
fi

echo Cleaning up ...
rm -rf *.log *.aux *.lot *.out *.blg *.bbl *.lof *.toc *.bak *.dvi *.nlo *.ist *.nls *.maf *.mtc* *.mtc *.ilg



==> refresh.sh <==
#!/bin/bash

rm -rf refresh.log
touch refresh.log

echo "Running pdflatex on thesis.tex once ... (output to refresh.log)"
pdflatex thesis.tex > refresh.log
echo "done!"
echo "see thesis.pdf"


